Structure, elastic and bonding properties of hcp ZrxTi1-x binary alloy from first-principles calculations

First principles calculations were performed to study the structural, elastic, and bonding properties of hcp ZrxTi1-x binary alloy. The special quasi- random structure (SQS) method is employed to mimic the random hcp ZrxTi1-x alloy. It is found that Bulk modulus, B, Young's modulus, E, and shear modulus, G, exhibit decreasing trends as increasing the amount of Zr. A ductile behavior ZrxTi1-x is predicted in the whole composition range. In terms of Mulliken charge analisis, we found that the element Ti behaves much more electronegative than Zr in hcp ZrxTi1-x alloy, and the charge transfer of an atom is approximately linear to the amount of other element atom surrounding it.

==> latex2pdf.sh <==
pdflatex zrti.tex

  bibtex zrti

pdflatex zrti.tex

#latex gb-cascade.tex
#
#latex gb-cascade.tex
#
#latex gb-cascade.tex
#
#dvips gb-cascade.dvi

#ps2pdf gb-cascade.ps gb-cascade.pdf
pdflatex zrti.tex

rm -r zrti.aux  zrti.blg zrti.spl zrti.dvi zrti.log zrti.ps

